Smoothing Calabi-Yau toric hypersurfaces using the Gross-Siebert algorithm

We explain how to form a novel dataset of simply connected Calabi-Yau threefolds via the Gross-Siebert algorithm. We expect these to degenerate to Calabi-Yau toric hypersurfaces with certain Gorenstein (not necessarily isolated) singularities. In particular, we explain how to `smooth the boundary' of a class of $4$-dimensional reflexive polytopes to obtain a polarised tropical manifolds. We compute topological invariants of a compactified torus fibration over each such tropical manifold, expected to be homotopy equivalent to the general fibre of the Gross-Siebert smoothing. We consider a family of examples related to the joins of elliptic curves. Among these we find $14$ topological types with $b_2=1$ which do not appear in existing lists of known rank one Calabi-Yau threefolds.

==> anc/generate_data_for_4x6.m <==

load "utilities.m";
 
QQ := Rationals();
interval := Polytope([[-1],[1]]);
polygon4 := Polytope([[-1,0],[0,1],[1,0],[0,-1]]);
polygon5 := Polytope([[-1,-1],[-1,0],[0,1],[1,0],[0,-1]]);
polygon6 := Polytope([[1,0],[1,1],[0,1],[-1,0],[-1,-1],[0,-1]]);
polygon7 := Polytope([[-1,-1],[1,-1],[1,0],[0,1],[-1,1]]);
polygon8 := Polytope([[-1,-1],[1,-1],[-1,1],[1,1]]);
polygon9 := Polytope([[-1,-1],[2,-1],[-1,2]]);

P := polygon6*polygon4;

// Cache all the dual face information.
DualFaces := AssociativeArray();
for i in [1,2] do
    for face in Faces(P,i) do
        DualFaces[face] := DualFace(P,face);
    end for;
end for;
 
// The ordering of the vertices of edges of Polar(P) orients each edge. Fixing a clockwise orientation
// of each 2d face of Polar(P) we obtain a list of relative orientations.
RelativeOrientations := AssociativeArray();
OrderedVertices := AssociativeArray();
for edge in Edges(Polar(P)) do
    OrderedVertices[edge] := [Vertices(edge)[1],Vertices(edge)[2]];
end for;
for face in Faces(Polar(P),2) do
    for edge in [edge_in_face : edge_in_face in Edges(face)] do
        RelativeOrientations[[edge,face]] := GetOrientation(edge,face,OrderedVertices[edge]);
    end for;
end for;
 
// A sequence of all all the Minkowski decompositions possible on each face.
all_decompositions := [[[D : D in M | Dimension(D) gt 0] : M in MinkowskiDecomposition((NumberOfPoints(DualFaces[F])-1)*F)] : F in Faces(P,2)];
sizes := [#M : M in all_decompositions];
 
// The Minkowski decompositions for each face are stored in index_vector.
index_vector := [1 : M in [1..#all_decompositions]];
 
// A fixed list of vertices for polygon6.
quad_vertices := [[-1,0],[0,-1],[1,0],[0,1]];
 
 
// Test sets of Minkowski decompositions. Each entry consists of a pair of disjoint subsets of [1,2,3,4].
// Vertices in the first sequence are given the second possible Minkowski decomposition 
// (into 3 line segments and 2 triangles) of the given face, while vertices labelled in 
// the second are given the third possible Minkowski decomposition (into 4 triangles). All other
// vertices are assigned the first Minkowski decomposition (into 6 line segments). 
interesting_values := [
[[],[]], [[1],[]], [[],[1]], [[2,3,4],[]], [[2,3,4],[1]], [[],[2,3,4]], [[1],[2,3,4]],
[[1],[2]],[[1,2],[3]],[[1],[2,3]],[[1,2],[]],[[],[1,2]],[[1,2],[3,4]],[[1,2,3,4],[]],[[],[1,2,3,4]]
];

results := [1 : i in [1..#interesting_values]];

for choice in interesting_values do
    index_vector := [1 : M in [1..#all_decompositions]];
    fail := false;
 
    for val_a in choice[1] do
	   index := Index(Faces(P,2),polygon6*Polytope([quad_vertices[val_a]]));
   	   index_vector[index] := 2;
    end for;
    for val_b in choice[2] do
	   index := Index(Faces(P,2),polygon6*Polytope([quad_vertices[val_b]]));
   	   index_vector[index] := 3;
    end for;

    // The sequence of Minkowski decompositions determined by index_vector.
    decomps := [all_decompositions[i][index_vector[i]] : i in [1..#all_decompositions]];
 
    // Solutions of the linear conditions imposed on the slopes of the PL function are realised as 
    // the kernel of the matrix 'adjacency'.
    adjacency := Matrix(QQ,#Edges(P),0,[]);
 
    for i in [1..#Faces(P,2)] do
 
        // Store the face indexed by i
        face := Faces(P,2)[i];
 
        // adjacency has a block decomposition. Each block corresponds to a 2D face F of P.
        // Columns of each block are indexed by summands of F in the chosen decomposition.
        tall_block := ZeroMatrix(QQ,#Edges(P),#decomps[i]);
 
        // k indexes columns of tall_block, while j indexes rows.
        for k in [1..#decomps[i]] do
            for j in [1..#Edges(P)] do
 
                // Check two conditions:
                // 1) whether the edge E of P indexed by is contained in the edges of the face F indexed by i,
                // 2) if so, whether E is an edge of F corresponding to the Minkowski factor indexed by i and k.
                if Edges(P)[j] in Edges(face) and IsEdgeInducedByFactor(Edges(P)[j],decomps[i][k],face)  then
                    tall_block[j,k] := RelativeOrientations[ [DualFaces[face], DualFaces[Edges(P)[j]] ] ];
                end if;
            end for;
        end for;
 
        adjacency := HorizontalJoin(adjacency,tall_block);
    end for;
 
    // We test the kernel of adjacency. Each vector in the kernel of adjacency corresponds to a tuple of slopes
    // for a PL function. To construct a strictly convex function we need to be able to choose different slopes
    // for the various Minkowski factors of a single 2D face of P.
 
    // 'position' records the location in each vector in the kernel corresponding to a 2D face F.
    // 'positions' stores these locations for later use.
    position := 1;
    positions := [1 : i in Faces(P,2)];
 
    for i in [1..#Faces(P,2)] do
        // 'zeroes' records the pairs of Minkowski factors which have the same slope for every member of a basis
        // of the kernel of adjacency so far tested. We start assuming no pair of slopes can be seperated.
        zeroes := {1..#decomps[i]*(#decomps[i]-1)/2};
 
        // store the indices of the factors of F in 'indices'
        indices := [position..position+#decomps[i]-1];
 
        // Iterate over elements in a basis of the kernel of 'adjacency'.
        for b in Basis(Kernel(Transpose(adjacency))) do
 
            // Form the differences of slopes corresponding to various Minkowski factors of F. 
            seq := [Eltseq(b)[j] - Eltseq(b)[k] : j in indices, k in indices | j lt k];
 
            // Reduce the list of inseperable pairs of slopes using seq.
            zeroes := zeroes meet {j : j in [1..#seq] | seq[j] eq 0};
        end for;
 
        // If there is at least one pair of Minkowski factors for which slopes must coincide, record failure as a zero.
        if #zeroes ge 1 then
            fail := true;
        end if;
 
        positions[i] := position;
        position := position + #decomps[i];
    end for;
 
    // If this choice of Minkowski decompositions was successful then print the configuration of faces.
    if not fail then
        print "Success:", choice;

    // Uncomment the following to print the Minkowski decompositions of hexagonal faces. 
	// for j in [1..4] do
	//	decomps[Index(Faces(P,2),polygon6*Polytope([quad_vertices[j]]))];
	//end for;
    end if;
end for;


==> anc/generate_data_for_5x6.m <==

load "utilities.m";
 
QQ := Rationals();
interval := Polytope([[-1],[1]]);
polygon4 := Polytope([[-1,0],[0,1],[1,0],[0,-1]]);
polygon5 := Polytope([[-1,-1],[-1,0],[0,1],[1,0],[0,-1]]);
polygon6 := Polytope([[1,0],[1,1],[0,1],[-1,0],[-1,-1],[0,-1]]);
polygon7 := Polytope([[-1,-1],[1,-1],[1,0],[0,1],[-1,1]]);
polygon8 := Polytope([[-1,-1],[1,-1],[-1,1],[1,1]]);
polygon9 := Polytope([[-1,-1],[2,-1],[-1,2]]);

P := polygon6*polygon5;

// Cache all the dual face information.
DualFaces := AssociativeArray();
for i in [1,2] do
    for face in Faces(P,i) do
        DualFaces[face] := DualFace(P,face);
    end for;
end for;

// The ordering of the vertices of edges of Polar(P) orients each edge. Fixing a clockwise orientation
// of each 2d face of Polar(P) we obtain a list of relative orientations. Note that we form OrderedVertices
// in case repeated calls to Vertices(edge) does not consistently return vertices of 'edge' in the same order.
RelativeOrientations := AssociativeArray();
OrderedVertices := AssociativeArray();
for edge in Edges(Polar(P)) do
    OrderedVertices[edge] := [Vertices(edge)[1],Vertices(edge)[2]];
end for;
for face in Faces(Polar(P),2) do
    for edge in [edge_in_face : edge_in_face in Edges(face)] do
        RelativeOrientations[[edge,face]] := GetOrientation(edge,face,OrderedVertices[edge]);
    end for;
end for;
 
// A sequence of all all the Minkowski decompositions possible on each face.
all_decompositions := [[[D : D in M | Dimension(D) gt 0] : M in MinkowskiDecomposition((NumberOfPoints(DualFaces[F])-1)*F)] : F in Faces(P,2)];
sizes := [#M : M in all_decompositions];
 
// The Minkowski decompositions for each face are stored in index_vector.
index_vector := [1 : M in [1..#all_decompositions]];
 
// A fixed list of vertices for polygon5.
pent_vertices := [[1,0],[0,1],[-1,0],[-1,-1],[0,-1]]; 
 
// Test sets of Minkowski decompositions. Each entry consists of a pair of disjoint subsets of [1,2,3,4,5].
// Vertices in the first sequence are given the second possible Minkowski decomposition 
// (into 3 line segments and 2 triangles) of the given face, while vertices labelled in 
// the second are given the third possible Minkowski decomposition (into 4 triangles). All other
// vertices are assigned the first Minkowski decomposition (into 6 line segments). Note that only 
// the values 1 and 2 may appear in the second sequence.
interesting_values := [
[[],[]], [[3],[]], [[3,4],[]], [[3,4,5],[]],
[[1],[]], [[1,3],[]], [[1,3,4],[]], [[1,3,4,5],[]],
[[],[1]], [[3],[1]], [[3,4],[1]], [[3,4,5],[1]],
[[1,2],[]], [[1,2,3],[]], [[1,2,3,4],[]], [[1,2,3,4,5],[]],
[[],[1,2]], [[3],[1,2]], [[3,4],[1,2]], [[3,4,5],[1,2]]
];

results := [1 : i in [1..#interesting_values]];

for choice in interesting_values do
    index_vector := [1 : M in [1..#all_decompositions]];
    fail := false;
 	
    for val_a in choice[1] do
	   index := Index(Faces(P,2),polygon6*Polytope([pent_vertices[val_a]]));
        index_vector[index] := 2;
    end for;
    for val_b in choice[2] do
	   index := Index(Faces(P,2),polygon6*Polytope([pent_vertices[val_b]]));
   	    index_vector[index] := 3;
    end for;
 
    // The sequence of Minkowski decompositions determined by index_vector.
    decomps := [all_decompositions[i][index_vector[i]] : i in [1..#all_decompositions]];
 
    // Solutions of the linear conditions imposed on the slopes of the PL function are realised as 
    // the kernel of the matrix 'adjacency'.
    adjacency := Matrix(QQ,#Edges(P),0,[]);
 
    for i in [1..#Faces(P,2)] do
 
        // Store the face indexed by i
        face := Faces(P,2)[i];
 
        // adjacency has a block decomposition. Each block corresponds to a 2D face F of P.
        // Columns of each block are indexed by summands of F in the chosen decomposition.
        tall_block := ZeroMatrix(QQ,#Edges(P),#decomps[i]);
 
        // k indexes columns of tall_block, while j indexes rows.
        for k in [1..#decomps[i]] do
            for j in [1..#Edges(P)] do
 
                // Check two conditions:
                // 1) whether the edge E of P indexed by is contained in the edges of the face F indexed by i,
                // 2) if so, whether E is an edge of F corresponding to the Minkowski factor indexed by i and k.
                if Edges(P)[j] in Edges(face) and IsEdgeInducedByFactor(Edges(P)[j],decomps[i][k],face)  then
                    tall_block[j,k] := RelativeOrientations[ [DualFaces[face], DualFaces[Edges(P)[j]] ] ];
                end if;
            end for;
        end for;
 
        adjacency := HorizontalJoin(adjacency,tall_block);
    end for;
 
    // We test the kernel of adjacency. Each vector in the kernel of adjacency corresponds to a tuple of slopes
    // for a PL function. To construct a strictly convex function we need to be able to choose different slopes
    // for the various Minkowski factors of a single 2D face of P.
 
    // 'position' records the location in each vector in the kernel corresponding to a 2D face F.
    // 'positions' stores these locations for later use.
    position := 1;
    positions := [1 : i in Faces(P,2)];
 
    for i in [1..#Faces(P,2)] do
        // 'zeroes' records the pairs of Minkowski factors which have the same slope for every member of a basis
        // of the kernel of adjacency so far tested. We start assuming no pair of slopes can be seperated.
        zeroes := {1..#decomps[i]*(#decomps[i]-1)/2};
 
        // store the indices of the factors of F in 'indices'
        indices := [position..position+#decomps[i]-1];
 
        // Iterate over elements in a basis of the kernel of 'adjacency'.
        for b in Basis(Kernel(Transpose(adjacency))) do
 
            // Form the differences of slopes corresponding to various Minkowski factors of F. 
            seq := [Eltseq(b)[j] - Eltseq(b)[k] : j in indices, k in indices | j lt k];
 
            // Reduce the list of inseperable pairs of slopes using seq.
            zeroes := zeroes meet {j : j in [1..#seq] | seq[j] eq 0};
        end for;
 
        // If there is at least one pair of Minkowski factors for which slopes must coincide, record failure as a zero.
        if #zeroes ge 1 then
            fail := true;
        end if;
 
        positions[i] := position;
        position := position + #decomps[i];
    end for;
 
    // If this choice of Minkowski decompositions was successful then print the configuration of faces.
    if not fail then
        print "Success:", choice;

    // Uncomment the following to print the Minkowski decompositions of hexagonal faces. 
	// for j in [1..5] do
	//	decomps[Index(Faces(P,2),polygon6*Polytope([pent_vertices[j]]))];
	//end for;
    end if;
end for;


==> anc/generate_data_for_6x6.m <==

load "utilities.m";
 
QQ := Rationals();
interval := Polytope([[-1],[1]]);
polygon4 := Polytope([[-1,0],[0,1],[1,0],[0,-1]]);
polygon5 := Polytope([[-1,-1],[-1,0],[0,1],[1,0],[0,-1]]);
polygon6 := Polytope([[1,0],[1,1],[0,1],[-1,0],[-1,-1],[0,-1]]);
polygon7 := Polytope([[-1,-1],[1,-1],[1,0],[0,1],[-1,1]]);
polygon8 := Polytope([[-1,-1],[1,-1],[-1,1],[1,1]]);
polygon9 := Polytope([[-1,-1],[2,-1],[-1,2]]);

P := polygon6*polygon6;

// Cache all the dual face information.
DualFaces := AssociativeArray();
for i in [1,2] do
    for face in Faces(P,i) do
        DualFaces[face] := DualFace(P,face);
    end for;
end for;

// The ordering of the vertices of edges of Polar(P) orients each edge. Fixing a clockwise orientation
// of each 2d face of Polar(P) we obtain a list of relative orientations. Note that we form OrderedVertices
// in case repeated calls to Vertices(edge) does not consistently return vertices of 'edge' in the same order.
RelativeOrientations := AssociativeArray();
OrderedVertices := AssociativeArray();
for edge in Edges(Polar(P)) do
    OrderedVertices[edge] := [Vertices(edge)[1],Vertices(edge)[2]];
end for;
for face in Faces(Polar(P),2) do
    for edge in [edge_in_face : edge_in_face in Edges(face)] do
        RelativeOrientations[[edge,face]] := GetOrientation(edge,face,OrderedVertices[edge]);
    end for;
end for;
 
// A sequence of all all the Minkowski decompositions possible on each face.
all_decompositions := [[[D : D in M | Dimension(D) gt 0] : M in MinkowskiDecomposition((NumberOfPoints(DualFaces[F])-1)*F)] : F in Faces(P,2)];
sizes := [#M : M in all_decompositions];
 
// The Minkowski decompositions for each face are stored in index_vector.
index_vector := [1 : M in [1..#all_decompositions]];
 
// A fixed list of vertices for polygon5.
hex_vertices := [[1,0],[1,1],[0,1],[-1,0],[-1,-1],[0,-1]]; 
 
// Test sets of Minkowski decompositions. Each entry consists of a pair of subsets of [1,2,3,4,5,6].
interesting_values := [
[[],[]], [[1],[]], [[1,2],[]], [[1,2,3],[]], [[1,2,3,4],[]], [[1,2,3,4,5],[]],[[1,2,3,4,5,6],[]],
[[1],[1]], [[1,2],[1]], [[1,2,3],[1]], [[1,2,3,4],[1]], [[1,2,3,4,5],[1]],[[1,2,3,4,5,6],[1]],
[[1,2],[1,2]], [[1,2,3],[1,2]], [[1,2,3,4],[1,2]], [[1,2,3,4,5],[1,2]],[[1,2,3,4,5,6],[1,2]],
[[1,2,3],[1,2,3]], [[1,2,3,4],[1,2,3]], [[1,2,3,4,5],[1,2,3]],[[1,2,3,4,5,6],[1,2,3]],
[[1,2,3,4],[1,2,3,4]], [[1,2,3,4,5],[1,2,3,4]], [[1,2,3,4,5,6],[1,2,3,4]],
[[1,2,3,4,5],[1,2,3,4,5]], [[1,2,3,4,5,6],[1,2,3,4,5]],
[[1,2,3,4,5,6],[1,2,3,4,5,6]],
];

results := [1 : i in [1..#interesting_values]];

for choice in interesting_values do
    index_vector := [1 : M in [1..#all_decompositions]];
    fail := false;
 	
    for val_a in choice[1] do
	   index := Index(Faces(P,2),polygon6*Polytope([hex_vertices[val_a]]));
        index_vector[index] := 2;
    end for;
    for val_b in choice[2] do
	   index := Index(Faces(P,2),Polytope([hex_vertices[val_b]])*polygon6);
   	    index_vector[index] := 2;
    end for;
 
    // The sequence of Minkowski decompositions determined by index_vector.
    decomps := [all_decompositions[i][index_vector[i]] : i in [1..#all_decompositions]];
 
    // Solutions of the linear conditions imposed on the slopes of the PL function are realised as 
    // the kernel of the matrix 'adjacency'.
    adjacency := Matrix(QQ,#Edges(P),0,[]);
 
    for i in [1..#Faces(P,2)] do
 
        // Store the face indexed by i
        face := Faces(P,2)[i];
 
        // adjacency has a block decomposition. Each block corresponds to a 2D face F of P.
        // Columns of each block are indexed by summands of F in the chosen decomposition.
        tall_block := ZeroMatrix(QQ,#Edges(P),#decomps[i]);
 
        // k indexes columns of tall_block, while j indexes rows.
        for k in [1..#decomps[i]] do
            for j in [1..#Edges(P)] do
 
                // Check two conditions:
                // 1) whether the edge E of P indexed by is contained in the edges of the face F indexed by i,
                // 2) if so, whether E is an edge of F corresponding to the Minkowski factor indexed by i and k.
                if Edges(P)[j] in Edges(face) and IsEdgeInducedByFactor(Edges(P)[j],decomps[i][k],face)  then
                    tall_block[j,k] := RelativeOrientations[ [DualFaces[face], DualFaces[Edges(P)[j]] ] ];
                end if;
            end for;
        end for;
 
        adjacency := HorizontalJoin(adjacency,tall_block);
    end for;
 
    // We test the kernel of adjacency. Each vector in the kernel of adjacency corresponds to a tuple of slopes
    // for a PL function. To construct a strictly convex function we need to be able to choose different slopes
    // for the various Minkowski factors of a single 2D face of P.
 
    // 'position' records the location in each vector in the kernel corresponding to a 2D face F.
    // 'positions' stores these locations for later use.
    position := 1;
    positions := [1 : i in Faces(P,2)];
 
    for i in [1..#Faces(P,2)] do
        // 'zeroes' records the pairs of Minkowski factors which have the same slope for every member of a basis
        // of the kernel of adjacency so far tested. We start assuming no pair of slopes can be seperated.
        zeroes := {1..#decomps[i]*(#decomps[i]-1)/2};
 
        // store the indices of the factors of F in 'indices'
        indices := [position..position+#decomps[i]-1];
 
        // Iterate over elements in a basis of the kernel of 'adjacency'.
        for b in Basis(Kernel(Transpose(adjacency))) do
 
            // Form the differences of slopes corresponding to various Minkowski factors of F. 
            seq := [Eltseq(b)[j] - Eltseq(b)[k] : j in indices, k in indices | j lt k];
 
            // Reduce the list of inseperable pairs of slopes using seq.
            zeroes := zeroes meet {j : j in [1..#seq] | seq[j] eq 0};
        end for;
 
        // If there is at least one pair of Minkowski factors for which slopes must coincide, record failure as a zero.
        if #zeroes ge 1 then
            fail := true;
        end if;
 
        positions[i] := position;
        position := position + #decomps[i];
    end for;
 
    // If this choice of Minkowski decompositions was successful then print the configuration of faces.
    if not fail then
        print "Success:", choice;

    // Uncomment the following to print the Minkowski decompositions of hexagonal faces. 
	// for j in [1..5] do
	//	decomps[Index(Faces(P,2),polygon6*Polytope([pent_vertices[j]]))];
	//end for;
    end if;
end for;


==> anc/generate_data_for_6x7.m <==

load "utilities.m";
 
QQ := Rationals();
interval := Polytope([[-1],[1]]);
polygon4 := Polytope([[-1,0],[0,1],[1,0],[0,-1]]);
polygon5 := Polytope([[-1,-1],[-1,0],[0,1],[1,0],[0,-1]]);
polygon6 := Polytope([[1,0],[1,1],[0,1],[-1,0],[-1,-1],[0,-1]]);
polygon7 := Polytope([[-1,-1],[1,-1],[1,0],[0,1],[-1,1]]);
polygon8 := Polytope([[-1,-1],[1,-1],[-1,1],[1,1]]);
polygon9 := Polytope([[-1,-1],[2,-1],[-1,2]]);
 
// P := polygon6*polygon6;
P := polygon6*polygon7;
 
// Cache all the dual face information.
DualFaces := AssociativeArray();
for i in [1,2] do
    for face in Faces(P,i) do
        DualFaces[face] := DualFace(P,face);
    end for;
end for;
 
// Cache all the dual face information.
PolarDualFaces := AssociativeArray();
Q := Polar(P);
for i in [1,2] do
    for face in Faces(Q,i) do
        PolarDualFaces[face] := DualFace(Q,face);
    end for;
end for;

// 'bad_triangles' contains the indices of all edges E of P dual to triangles of Polar(P) such that either:
// 1) Dual(E) is 2 x standard triangle and E has length 1 or,
// 2) Dual(E) is 1 x standard triangle and E has length 2.
bad_triangles := [Index(Edges(P),E) : E in Edges(P) | IsBadTriangle(DualFaces[E],E)];

 
// The ordering of the vertices of edges of Polar(P) orients each edge. Fixing a clockwise orientation
// of each 2d face of Polar(P) we obtain a list of relative orientations.
RelativeOrientations := AssociativeArray();
OrderedVertices := AssociativeArray();
for edge in Edges(Polar(P)) do
    OrderedVertices[edge] := [Vertices(edge)[1],Vertices(edge)[2]];
end for;
for face in Faces(Polar(P),2) do
    for edge in [edge_in_face : edge_in_face in Edges(face)] do
        RelativeOrientations[[edge,face]] := GetOrientation(edge,face,OrderedVertices[edge]);
    end for;
end for;
 
// A sequence of all all the Minkowski decompositions possible on each face.
all_decompositions := [[[D : D in M | Dimension(D) gt 0] : M in MinkowskiDecomposition((NumberOfPoints(DualFaces[F])-1)*F)] : F in Faces(P,2)];
sizes := [#M : M in all_decompositions];
 
// The Minkowski decompositions for each face are stored in index_vector.
index_vector := [1 : M in [1..#all_decompositions]];

pent_vertices := [[-1,-1],[1,-1],[1,0],[0,1],[-1,1]];
 
interesting_values := [
    [],[1],[2],[1,2],[1,3],[3,4],[1,2,3],[2,3,4],[1,2,3,4],[2,3,4,5],[1,2,3,4,5] 
];

results := [1 : i in [1..#interesting_values]];
 
for choice in interesting_values do
    index_vector := [1 : M in [1..#all_decompositions]];
    fail := false;
 
    for val_a in choice do
    index_vector[Index(Faces(P,2),polygon6*Polytope([pent_vertices[val_a]]))] := 2;
    end for;

    // The sequence of Minkowski decompositions determined by index_vector.
    decomps := [all_decompositions[i][index_vector[i]] : i in [1..#all_decompositions]];
 
    // Solutions of the linear conditions imposed on the slopes of the PL function are realised as 
    // the kernel of the matrix 'adjacency'.
    adjacency := Matrix(QQ,#Edges(P),0,[]);
 
    for i in [1..#Faces(P,2)] do
 
        // Store the face indexed by i
        face := Faces(P,2)[i];
 
        // adjacency has a block decomposition. Each block corresponds to a 2D face F of P.
        // Columns of each block are indexed by summands of F in the chosen decomposition.
        tall_block := ZeroMatrix(QQ,#Edges(P),#decomps[i]);
 
        // k indexes columns of tall_block, while j indexes rows.
        for k in [1..#decomps[i]] do
            for j in [1..#Edges(P)] do
 
                // Check two conditions:
                // 1) whether the edge E of P indexed by is contained in the edges of the face F indexed by i,
                // 2) if so, whether E is an edge of F corresponding to the Minkowski factor indexed by i and k.
                if Edges(P)[j] in Edges(face) and IsEdgeInducedByFactor(Edges(P)[j],decomps[i][k],face)  then
                    tall_block[j,k] := RelativeOrientations[ [DualFaces[face], DualFaces[Edges(P)[j]] ] ];
                end if;
            end for;
        end for;
 
        adjacency := HorizontalJoin(adjacency,tall_block);
    end for;
 
    // We test the kernel of adjacency. Each vector in the kernel of adjacency corresponds to a tuple of slopes
    // for a PL function. To construct a strictly convex function we need to be able to choose different slopes
    // for the various Minkowski factors of a single 2D face of P.
 
    // 'position' records the location in each vector in the kernel corresponding to a 2D face F.
    // 'positions' stores these locations for later use.
    position := 1;
    positions := [1 : i in Faces(P,2)];
 
    for i in [1..#Faces(P,2)] do
        // 'zeroes' records the pairs of Minkowski factors which have the same slope for every member of a basis
        // of the kernel of adjacency so far tested. We start assuming no pair of slopes can be seperated.
        zeroes := {1..#decomps[i]*(#decomps[i]-1)/2};

        // store the indices of the factors of F in 'indices'
        indices := [position..position+#decomps[i]-1];
 
        // Iterate over elements in a basis of the kernel of 'adjacency'.
        for b in Basis(Kernel(Transpose(adjacency))) do
 
            // Form the differences of slopes corresponding to various Minkowski factors of F. 
            seq := [Eltseq(b)[j] - Eltseq(b)[k] : j in indices, k in indices | j lt k];
 
            // Reduce the list of inseperable pairs of slopes using seq.
            zeroes := zeroes meet {j : j in [1..#seq] | seq[j] eq 0};

        end for;
 
        // If there is at least one pair of Minkowski factors for which slopes must coincide, record failure as a zero.
        if #zeroes ge 1 then
            fail := true;
        end if;
 
        positions[i] := position;
        position := position + #decomps[i];
    end for;
 
    for i in bad_triangles do
 
        // 'F' stores the bad_triangle itself.
        F := DualFaces[Edges(P)[i]];
 
    	// We test six different possible quadrilateral domains of linearity.
        zeroes := {1..6};

	   // the pair 'slope' stores the slopes of a PL function on segments neightbouring a vertex
	   // of the given bad triangle.
        slope := [0,0];
 
        // Iterate over elements in a basis of the kernel of 'adjacency'. These store slopes of possible PL functions.
        for b in Basis(Kernel(Transpose(adjacency))) do
            for vert in Vertices(F) do
 
                // Obtain the edges neighbouring 'vert', and the edge opposite 'vert'.
		        // These are edges of F, and hence of the polar polytope to P.
                neighbours := [edge : edge in Edges(F) | vert in Vertices(F)];
                omitted_edge := Explode([edge : edge in Edges(F) | vert notin Vertices(edge)]);
 
                // 'omitted_position' holds the column index of the edge opposite 'vert'.
                omitted_position := positions[Index(Faces(P,2), PolarDualFaces[omitted_edge])];
                
                // We determine the slope of the PL function along each segment containing 'vert'.
                for j in [1,2] do
 
                    // 'local_position' holds the column index of the jth edge containing 'vert'.
                    local_position := positions[Index(Faces(P,2), PolarDualFaces[neighbours[j]])];
 
                    // If vert is the first vertex of this edge, then the associated slope is the minimal
                    // of the two associated to segments along the jth edge containing 'vert'.
                    if Index(OrderedVertices[neighbours[j]],vert) eq 1 then
 
                        // Set the slope to be the minimum of the two, then adjust the sign if necessary.
                        // This sign change indicates that, ordering the triangle clockwise, whether we
                        // are travelling into or out from the given vertex.
                        slope[j] := RelativeOrientations[ [neighbours[j],F] ]*
                            Min([Eltseq(b)[local_position],Eltseq(b)[local_position + 1]]);
 
                    else
                        
                        // Set the slope to be the maxmum of the two, again adjusting the sign if necessary.
                        slope[j] := RelativeOrientations[ [neighbours[j],F] ]*
                            Max([Eltseq(b)[local_position],Eltseq(b)[local_position + 1]]); 
 
                    end if;
                end for;
 
                // We now need to check whether the sum of these slopes match the slope corresponding to
                // either of the two segments of the edge of 'F' oppositive 'vert'.
                if slope[1] + slope[2] + RelativeOrientations[[omitted_edge,F]]*
                            Min([Eltseq(b)[omitted_position], Eltseq(b)[omitted_position + 1]]) ne 0 then
 
                    zeroes := zeroes diff {2*Index(Vertices(F),vert)-1};
 
                end if;
                if slope[1] + slope[2] + RelativeOrientations[[omitted_edge,F]]*
                            Max([Eltseq(b)[omitted_position], Eltseq(b)[omitted_position + 1]]) ne 0 then
 
                    zeroes := zeroes diff {2*Index(Vertices(F),vert)};
 
                end if;
            end for;
        end for;
         
        // If there is at least one pair of Minkowski factors for which slopes must coincide, record failure as a zero.
        if #zeroes ge 1 then
            fail := true;
        end if;
    end for;
 
    // If this choice of Minkowski decompositions was successful then print the configuration of faces.
    if not fail then
        print "Success:", choice, #choice;
    end if;
end for;


==> anc/readme.m <==
These files contain Magma source code used to generate the data displayed in Tables 3-6 in the article titled
'Smoothing Calabi-Yau toric hypersurfaces using the Gross-Siebert algorithm' by T. Prince.

File 'generate_data_for_mxn.m' contains source code to generate regular pairs (P_{m,n},D), where P_{m,n} is the
product of reflexive polygons of normalised volume m and n respectively which admit a standard decomposition.

-------------------------------------

Notes for 'generate_data_for_4x6.m'

Input: a disjoint pair A and B of subsets of [1,2,3,4].

Dilating a hexagonal face of P_{4,6} by a factor of two, the resulting polygon admits Minkowski decompositions into
1) six line segments,
2) three line segments and a pair of triangles, or,
3) four triangles.

Vertices of the integral square with vertices
[1,0],[0,1],[-1,0],[0,-1]
are numbered from 1 to 4. Hexagonal faces of P_{4,6} are in bijection with the vertices of this integral square.
Vertices in A are assigned the Minkowski decomposition (2).
Vertices in B are assigned the Minkowski decomposition (3).
All other vertices are assigned the first Minkowski decomposition (into 6 line segments).

-------------------------------------

Notes for 'generate_data_for_5x6.m'

Input:  disjoint pair A and B of subsets of [1,2,3,4,5].

Hexagonal faces deocompose admit Minkowski decompositions into
1) a triple of line segments, or,
2) a pair of triangles.

Dilating such a face by a factor of two the resulting polygon admits Minkowski decompositions into
1) six line segments,
2) three line segments and a pair of triangles, or,
3) four triangles.

Vertices of the integral pentagon with vertices
[1,0],[0,1],[-1,0],[-1,-1],[0,-1]
are numbered from 1 to 5. Hexagonal faces of P_{5,6} are in bijection with the vertices of this integral pentagon.
Vertices in A are assigned the Minkowski decomposition (2) on each list.
Vertices in B are assigned the Minkowski decomposition (3) (into 4 triangles).
All other vertices are assigned the first Minkowski decomposition (into 3 or 6 line segments, 
depending on the length of the edge of Polar(P_{5,6}) dual to the corresponding 2d face of P.)
Note that only the values 1 and 2 may appear in the second sequence.

Output: a list of such pairs for which the corresponding standard decomposition D is regular.

-------------------------------------

Notes for 'generate_data_for_6x6.m'

Input:  a pair A and B of subsets of [1,2,3,4,5,6].

Hexagonal faces deocompose admit Minkowski decompositions into
1) a triple of line segments, or,
2) a pair of triangles.

Vertices of the integral hexagon P_6 with vertices
[1,0],[1,1],[0,1],[-1,0],[-1,-1],[0,-1]
are numbered from 1 to 6. There are twelve Hexagonal faces of P_{6,6}, which are in bijection
with the vertices of this integral pentagon, together with an additional binary choice.

2-faces of the form (a x P_6), for a in A are assigned the Minkowski decomposition (2) on each list.
2-faces of the form (P_6 x a), for a in A are also assigned the Minkowski decomposition (2) on each list.
All other vertices are assigned the first Minkowski decomposition (into 3 line segments).

Output: a list of such pairs for which the corresponding standard decomposition D is regular.

-------------------------------------

Notes for 'generate_data_for_6x7.m'

Input: a subset A of [1,2,3,4,5].

Hexagonal faces deocompose admit Minkowski decompositions into
1) a triple of line segments, or,
2) a pair of triangles.

Vertices of the integral pentagon with vertices
[-1,-1],[1,-1],[1,0],[0,1],[-1,1]
are numbered from 1 to 5. Hexagonal faces of P_{5,6} are in bijection with the vertices of this integral pentagon.
Vertices in A are assigned the Minkowski decomposition (2) on each list.
All other vertices are assigned the first Minkowski decomposition.

Output: a list of such pairs for which the corresponding standard decomposition D is regular.



==> anc/utilities.m <==

// Given an edge e and Minkowski factor f of a polygon poly, determine whether e determines an edge of f.
function IsEdgeInducedByFactor(e,f,poly)

	// We consider two cases, depending on the dimension of f. If f is a segment
	// we check whether e is parallel to f.
	if Dimension(f) eq 1 then
			E := Explode(Edges(f));
			if AreProportional(Vertices(E)[1] - Vertices(E)[2], Vertices(e)[1] - Vertices(e)[2]) or
			   AreProportional(Vertices(E)[1] - Vertices(E)[2], Vertices(e)[2] - Vertices(e)[1]) then
				return true;
			end if;
	end if;

	// If f is two dimensional, then check whether the normal vector of e in poly is a ray generator
	// of the normal fan of f.
	if Dimension(f) eq 2 then
		if Explode(Rays(NormalCone(poly,e))) in Rays(NormalFan(f)) then
			return true;
		end if;
	end if;

	return false;
end function;

// Takes as input an edge, a face containing the edge and an ordered list
// containing the vertices of the edge. The latter input fixes an orientation
// of the edge.
function GetOrientation(edge,face,vs)

	// Put 'face' in a 2D lattice. This implicitly fixes an orientation of 'face'.
	flat_face,emb,shift := PolyhedronInSublattice(face);
	flat_edge := Preimage(emb,edge-shift);

	// We construct an interior point of 'flat_face' which we treat as the origin
	// to construct an orientation of its boundary
	interior_point := (Vertices(flat_face)[1] + Vertices(flat_face)[2] + Vertices(flat_face)[3])/3;

	// Return the sign of the determinant of the 2x2 matrix formed by the vertices of 'edge'
	// after projection to the minimal sublattice containing 'face'.
	
	ordered_vertices :=[Preimage(emb,vs[i]-shift) - interior_point : i in [1,2]];
	return Sign(Determinant(Matrix(Rationals(),2,2,[Eltseq(ordered_vertices[i]) : i in [1,2]])));
end function;


// Return the dual face of a reflexive polytope.
function DualFace(P,face)
	nc := NormalCone(P,face);
	return Polytope(RGenerators(nc));
end function;


function IsBadRectangle(face,dual_face)

	// Check the face is a quadrilateral.
	if #Edges(face) ne 4 then
		return false;
	end if;

	// Check the length of dual edge is equal to 1.
	if NumberOfPoints(dual_face) gt 2 then
		return false;
	end if;

	// Test whether either pair of opposite edges both have length one.
	// Equivalently, we ask whether every vertex is contained in an edge of length one.
	if #(&join[SequenceToSet(Vertices(edge)) : edge in Edges(face) | NumberOfPoints(edge) eq 2 ]) eq 4 then
		return true;
	end if;

	return false;
end function;

function IsBadTriangle(face,dual_face)

	// Check the face is a triangle.
	if #Edges(face) ne 3 then
		return false;
	end if;

	// Check the first case: length two dual edge, standard triangle face.
	if NumberOfPoints(dual_face) eq 3 and NumberOfPoints(face) eq 3 then
		return true;
	end if;

	// Check the second case: length one dual edge, dilated triangluar face.
	// First check the polygon is a triangle with 6 points, is hollow, and has an edge of length 2. 
	if NumberOfPoints(dual_face) eq 2 and NumberOfPoints(face) eq 6 and NumberOfPoints(Edges(face)[1]) eq 3 and NumberOfInteriorPoints(face) eq 0 then
		return true;
	end if;

	return false;
end function;
